The Fine-Grained Complexity of Boolean Conjunctive Queries and Sum-Product Problems

We study the fine-grained complexity of evaluating Boolean Conjunctive Queries and their generalization to sum-of-product problems over an arbitrary semiring. For these problems, we present a general semiring-oblivious reduction from the k-clique problem to any query structure (hypergraph). Our reduction uses the notion of embedding a graph to a hypergraph, first introduced by Marx. As a consequence of our reduction, we can show tight conditional lower bounds for many classes of hypergraphs, including cycles, Loomis-Whitney joins, some bipartite graphs, and chordal graphs. These lower bounds have a dependence on what we call the clique embedding power of a hypergraph H, which we believe is a quantity of independent interest. We show that the clique embedding power is always less than the submodular width of the hypergraph, and present a decidable algorithm for computing it. We conclude with many open problems for future research.

==> emb.py <==
from mip import Model, xsum, minimize, BINARY, INTEGER, CONTINUOUS

# checks whether a query is a-acyclic using the ear removal algorithm
def isAcyclic(query):
    # to be done
    return False

# generates a m x n bipartite graph 
def bipartite(m,n):
    query = {}
    for i in range(1,m+1):
        for j in range(1, n+1):
            query[n*(i-1)+j] = {i, m+j}
    return query

def getSet(s,k):
    #bitv = [s>>i & 1 for i in range(k,-1,-1) ]
    return {i+1 for i in range(k,-1,-1) if s>>i & 1}

def getInt(s,k):
    res = 0
    for e in s:
        res = (1 << (e-1)) | res
    return res

def allSubsets(s):
    subsets = [set()]
    for el in s:
        for i in range(len(subsets)):
            new = subsets[i] | {el}
            subsets += [new]
    return subsets

def vsize(query):
    v = set()
    for e in query:
        v = v.union(query[e])
    return len(v)


# checks whether a set of vertices forms a connected component
def isConnected(i,query,k):
    s = getSet(i,k)
    M = [{i} for i in s]
    for e in query:
        T = []
        l = set()
        for r in M:
            if query[e].isdisjoint(r): 
                T.append(r)
            else:
                l = r | l
        if not l.issubset({}): T.append(l)
        M = T
    return (len(M) == 1)

def notouch(query,i,j,k):
    s = getSet(i,k)
    t = getSet(j,k)
    if not s.isdisjoint(t): return False
    for e in query:
        if not query[e].isdisjoint(s) and not query[e].isdisjoint(t): return False
    return True

def untouchedVariables(query,i,k):
    s = getSet(i,k)
    t = {x+1 for x in range(k)} - s
    for e in query:
        if not query[e].isdisjoint(s):
            t = t - query[e]
    return t

def embedding(query):

    k = vsize(query)
    cliqueSize = 1 #leaving this as a parameter just in case
    N = range(1,pow(2,k)) #number of subsets

    m = Model("embedding")
    x = [m.add_var(var_type=CONTINUOUS,lb=0) for i in N]
    y = [m.add_var(var_type=BINARY) for i in N]
    width = m.add_var(name='width', var_type=CONTINUOUS, lb=0)

    m.objective = minimize(width)

    # clique size constraint
    m += xsum(x[i-1] for i in N) == cliqueSize

    # removes the sets that are not connected
    for i in N:
        if not isConnected(i,query,k):
            m += x[i-1] == 0

    # adding a width constraint for every hyperedge
    for e in query:
        m += width >= xsum(x[i-1] for i in N if not query[e].isdisjoint(getSet(i,k)))

    for i in N:
        for s in allSubsets(untouchedVariables(query, i, k)):
            j = getInt(s,k)
    #    for j in N:
    #        if j> i and notouch(query,i,j,k):
            m += x[i-1] + cliqueSize * y[i-1] <= cliqueSize
            m += x[j-1] + cliqueSize * y[j-1] <= cliqueSize
            m += y[i-1] + y[j-1] >= 1
            #m.add_sos([(x[i-1],1),(x[j-1],1)], 1)
    m.optimize()
    for i in N:
        if x[i-1].x > 0:
            print("{}:{}".format(getSet(i,k),(x[i-1].x)))
    return width.x

# definition of the  query as a hypergraph
#query = {1:{1,2,3}, 2:{1,4}, 3:{2,4}, 4:{3,4}}
#query = {1:{1,2,3}, 2:{4,5,6}, 3:{1,4}, 4:{2,5}, 5:{3,6}} #boat query
#query = {1:{1,2}, 2:{2,3}, 3:{3,4}, 4:{4,5}, 5:{5,6}, 6:{6,1}, 7:{1,7}, 8:{7,8}, 9:{8,4}} # boat query extended
#query = {1:{1,2}, 2:{2,3}, 3:{5,6}, 4:{6,1}, 5:{1,7}, 6:{7,4}, 7:{3,5,4}} # boat query semi-extended
#query = {1:{1,2}, 2:{2,3}, 3:{3,4}, 4:{4,5}, 5:{5,6}, 6:{6,1}} #cycle of length 6
#query = {1:{1,2}, 2:{2,3}, 3:{3,4}, 4:{4,1}, 5:{1,5}, 6:{5,6}, 7:{6,2}, 8:{4,5}, 9:{6,3}}
#query = {1:{1,2,3}, 2:{2,4,5}, 3:{1,4}, 4:{3,5}} # cool query with 5 vertices -- tight emb = subw = 5/3
#query = bipartite(3,3)
#query = {1: {1, 4}, 2: {1, 5}, 3: {1, 6}, 4: {2, 4}, 5: {2, 5}, 6: {2, 6}, 7: {3, 4}, 8: {3, 5}}
query = {1:{1,2}, 2:{2,3}, 3:{3,4}, 4:{4,5}, 5:{5,6}, 6:{6,7}, 7:{7,8}, 8:{8,1}, 9:{1,9}, 10:{9,10}, 11:{10,11}, 12:{11,5}}

#print(allSubsets(t))
print("Embedding power: {} ".format(1/embedding(query)))




==> submodular.py <==
from bitarray import frozenbitarray
from bitarray import bitarray



# submodular function for the boat graph
f = {
  frozenbitarray('000000'): 0,
  
  frozenbitarray('100000'): 0.5,
  frozenbitarray('010000'): 0.5,
  frozenbitarray('001000'): 0.5,
  frozenbitarray('000100'): 0.5,
  frozenbitarray('000010'): 0.5,
  frozenbitarray('000001'): 0.5,

# constraints for edge-domination
  frozenbitarray('100100'): 1,
  frozenbitarray('010010'): 1,
  frozenbitarray('001001'): 1,
  frozenbitarray('111000'): 1,
  frozenbitarray('000111'): 1,



  frozenbitarray('100111'): 1.5,
  frozenbitarray('001111'): 1.5,
  frozenbitarray('010111'): 1.5,
  frozenbitarray('111100'): 1.5,
  frozenbitarray('111010'): 1.5,
  frozenbitarray('111001'): 1.5,

  frozenbitarray('011111'): 2,
  frozenbitarray('101111'): 2,
  frozenbitarray('110111'): 2,
  frozenbitarray('111011'): 2,
  frozenbitarray('111101'): 2,
  frozenbitarray('111110'): 2,

  frozenbitarray('111111'): 2,
}

for i in range(0,6):
  for j in range(i+1,6):
      a = bitarray('000000')
      a[i:i+1] = True
      a[j:j+1] = True
      f[frozenbitarray(a)] = 1

for i in range(0,3):
  for j in range(3,6):
      a = bitarray('111000')
      a[i:i+1] = False
      a[j:j+1] = True
      f[frozenbitarray(a)] = 1.5


for i in range(0,3):
  for j in range(3,6):
      a = bitarray('000111')
      a[i:i+1] = True
      a[j:j+1] = False
      f[frozenbitarray(a)] = 1.5

for i in range(0,3):
  for j in range(3,6):
      a = bitarray('111111')
      a[i:i+1] = False
      a[j:j+1] = False
      f[frozenbitarray(a)] = 2

#print(len(f))

for x in f:
  for y in f:
    if (f[x] + f[y] < f[x & y] +  f[x | y]):
      print('Not submodular')
      

